Instability of rotating black holes: large D analysis

We study the stability of odd-dimensional rotating black holes with equal angular momenta by performing an expansion in the inverse of the number of dimensions D. Universality at large $D$ allows us to calculate analytically the complex frequency of quasinormal modes to next-to-leading order in the expansion. We identify the onset of non-axisymmetric, bar-mode instabilities at a specific finite rotation, and axisymmetric instabilities at larger rotation. The former occur at the threshold where the modes become superradiant, and before the ultraspinning regime is reached. Our results fully confirm the picture found in numerical studies, with very good quantitative agreement. We extend the analysis to the same class of black holes in Anti-deSitter space, and find the same qualitative features. We also discuss the appearance at high frequencies of the universal set of (stable) quasinormal modes.

==> anc/QNMcondition.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    363768,       9089]
NotebookOptionsPosition[    363014,       9061]
NotebookOutlinePosition[    363436,       9077]
CellTagsIndexPosition[    363393,       9074]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Quasinormal frequencies of odd-dimensional, equal-spin Myers-Perry black holes\
\>", "Section",
 CellChangeTimes->{{3.607920434230027*^9, 3.6079204642339497`*^9}}],

Cell[TextData[{
 "The frequency is expanded up to next-to-leading order in ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", "n"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "=", 
    FractionBox[
     RowBox[{"D", "-", "3"}], "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.607920595214778*^9, 3.6079206078891783`*^9}}],

Cell[BoxData[
 RowBox[{"\[Omega]", "=", 
  RowBox[{"\[Omega]0", "+", 
   FractionBox["\[Omega]1", "n"]}]}]], "Input",
 CellChangeTimes->{{3.6073883109074154`*^9, 3.6073883247602153`*^9}, {
  3.6079204846747*^9, 3.6079204884401054`*^9}}],

Cell[TextData[{
 "The frequencies of the three quasinormal modes (two modes when ",
 "l=m",
 ") that result when ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "0"], "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", are obtained by solving the two equations below. Note that:\n\n1. The \
three roots of the equation for \[Omega]0 are easily obtained by ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " in explicit form\n\n2. The second equation is linear in \[Omega]1, so it \
is straightforward to obtain the ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", "n"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " correction to the quasinormal mode frequency corresponding to any of the \
three solutions of the leading-order equation"
}], "Text",
 CellChangeTimes->{{3.607920252692871*^9, 3.607920385057973*^9}, {
  3.607920498066306*^9, 3.6079206165262833`*^9}, {3.607921189244423*^9, 
  3.6079213074216957`*^9}, {3.6079213508253355`*^9, 3.6079213585575995`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Equation for ",
  FontSize->18],
 StyleBox["\[Omega]0", "Input",
  FontSize->18],
 StyleBox[" ",
  FontSize->18]
}], "Subsection",
 CellChangeTimes->{{3.607388376739415*^9, 3.6073883790482154`*^9}, {
  3.607388420620015*^9, 3.6073884226356153`*^9}, {3.607388461338415*^9, 
  3.607388497202815*^9}, {3.60792064804074*^9, 3.607920678736867*^9}, {
  3.6079212855945625`*^9, 3.607921286686731*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "a", " ", "m"}], "-", 
    RowBox[{"5", " ", "a", " ", "l", " ", "m"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["a", "3"], " ", "l", " ", "m"}], "+", 
    RowBox[{"3", " ", "a", " ", 
     SuperscriptBox["l", "2"], " ", "m"}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["l", "2"], " ", "m"}], "-", 
    RowBox[{
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["m", "3"]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["a", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], " ", 
        SuperscriptBox["l", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", 
        SuperscriptBox["l", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"7", " ", "l"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["a", "2"], " ", "l"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["l", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["l", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a"}], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "m"}], "+", 
          RowBox[{"a", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "l", " ", "m"}]}], ")"}]}]}], 
      ")"}], " ", "\[Omega]0"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "l"}]}], ")"}]}], "-", 
       RowBox[{"3", " ", "a", " ", "m"}]}], ")"}], " ", 
     SuperscriptBox["\[Omega]0", "2"]}], "+", 
    SuperscriptBox["\[Omega]0", "3"]}], "\[Equal]", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.6073884497164154`*^9, 3.6073884520876155`*^9}}],

Cell["", "Text",
 CellChangeTimes->{{3.607920759656686*^9, 3.6079207811185226`*^9}, {
  3.6079211489716167`*^9, 3.6079211985431576`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Equation for ",
  FontSize->18],
 StyleBox["\[Omega]1", "Input",
  FontSize->18]
}], "Subsection",
 CellChangeTimes->{{3.607388376739415*^9, 3.6073883790482154`*^9}, {
  3.607388420620015*^9, 3.6073884226356153`*^9}, {3.607388461338415*^9, 
  3.6073885119448156`*^9}, {3.6079206522422323`*^9, 3.6079206656470366`*^9}, {
  3.607921290203495*^9, 3.607921291226177*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "5"]}], "-", 
     RowBox[{"28", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "6"]}], "+", 
     RowBox[{"23", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "7"]}], "-", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "8"]}], "+", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "9"]}], "-", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "5"], " ", "m"}], "+", 
     RowBox[{"16", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "6"], " ", "m"}], "-", 
     RowBox[{"10", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "7"], " ", "m"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "8"], " ", "m"}], "+", 
     RowBox[{"4", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox["m", "2"]}], "-", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "5"], " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{"5", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "6"], " ", 
      SuperscriptBox["m", "2"]}], "-", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "7"], " ", 
      SuperscriptBox["m", "2"]}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["a", "11"], " ", "l", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"l", "-", "m"}], ")"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "-", "l", "+", "m"}], ")"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "10"], " ", "l", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"l", "-", "m"}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "-", "l", "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "l"}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "m"}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], "-", 
     RowBox[{"52", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "4"], " ", "\[Omega]0"}], "+", 
     RowBox[{"128", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "5"], " ", "\[Omega]0"}], "-", 
     RowBox[{"111", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "6"], " ", "\[Omega]0"}], "+", 
     RowBox[{"40", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "7"], " ", "\[Omega]0"}], "-", 
     RowBox[{"5", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "8"], " ", "\[Omega]0"}], "+", 
     RowBox[{"40", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "4"], " ", "m", " ", "\[Omega]0"}], "-", 
     RowBox[{"88", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "5"], " ", "m", " ", "\[Omega]0"}], "+", 
     RowBox[{"62", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "6"], " ", "m", " ", "\[Omega]0"}], "-", 
     RowBox[{"14", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "7"], " ", "m", " ", "\[Omega]0"}], "-", 
     RowBox[{"20", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "3"], " ", 
      SuperscriptBox["m", "2"], " ", "\[Omega]0"}], "+", 
     RowBox[{"44", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox["m", "2"], " ", "\[Omega]0"}], "-", 
     RowBox[{"31", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "5"], " ", 
      SuperscriptBox["m", "2"], " ", "\[Omega]0"}], "+", 
     RowBox[{"7", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "6"], " ", 
      SuperscriptBox["m", "2"], " ", "\[Omega]0"}], "-", 
     RowBox[{"84", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "3"], " ", 
      SuperscriptBox["\[Omega]0", "2"]}], "+", 
     RowBox[{"236", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox["\[Omega]0", "2"]}], "-", 
     RowBox[{"226", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "5"], " ", 
      SuperscriptBox["\[Omega]0", "2"]}], "+", 
     RowBox[{"85", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "6"], " ", 
      SuperscriptBox["\[Omega]0", "2"]}], "-", 
     RowBox[{"10", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "7"], " ", 
      SuperscriptBox["\[Omega]0", "2"]}], "+", 
     RowBox[{"72", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "3"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "2"]}], "-", 
     RowBox[{"192", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "4"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "2"]}], "+", 
     RowBox[{"160", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "5"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "2"]}], "-", 
     RowBox[{"42", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "6"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "2"]}], "-", 
     RowBox[{"36", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "2"]}], "+", 
     RowBox[{"96", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "3"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "2"]}], "-", 
     RowBox[{"80", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "2"]}], "+", 
     RowBox[{"21", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "5"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "2"]}], "+", 
     RowBox[{"60", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["\[Omega]0", "3"]}], "-", 
     RowBox[{"224", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "3"], " ", 
      SuperscriptBox["\[Omega]0", "3"]}], "+", 
     RowBox[{"258", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox["\[Omega]0", "3"]}], "-", 
     RowBox[{"106", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "5"], " ", 
      SuperscriptBox["\[Omega]0", "3"]}], "+", 
     RowBox[{"11", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "6"], " ", 
      SuperscriptBox["\[Omega]0", "3"]}], "-", 
     RowBox[{"56", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "2"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "3"]}], "+", 
     RowBox[{"208", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "3"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "3"]}], "-", 
     RowBox[{"220", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "4"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "3"]}], "+", 
     RowBox[{"70", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "5"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "3"]}], "+", 
     RowBox[{"28", " ", "\[ImaginaryI]", " ", "l", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "3"]}], "-", 
     RowBox[{"104", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "3"]}], "+", 
     RowBox[{"110", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "3"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "3"]}], "-", 
     RowBox[{"35", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "3"]}], "+", 
     RowBox[{"16", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", "l", " ", 
      SuperscriptBox["\[Omega]0", "4"]}], "-", 
     RowBox[{"112", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["\[Omega]0", "4"]}], "+", 
     RowBox[{"183", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "3"], " ", 
      SuperscriptBox["\[Omega]0", "4"]}], "-", 
     RowBox[{"94", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox["\[Omega]0", "4"]}], "+", 
     RowBox[{"10", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "5"], " ", 
      SuperscriptBox["\[Omega]0", "4"]}], "-", 
     RowBox[{"16", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", "l", " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "4"]}], "+", 
     RowBox[{"112", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "2"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "4"]}], "-", 
     RowBox[{"170", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "3"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "4"]}], "+", 
     RowBox[{"70", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "4"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "4"]}], "+", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "4"]}], "-", 
     RowBox[{"56", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", "l", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "4"]}], "+", 
     RowBox[{"85", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "4"]}], "-", 
     RowBox[{"35", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "3"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "4"]}], "+", 
     RowBox[{"24", " ", "\[ImaginaryI]", " ", "l", " ", 
      SuperscriptBox["\[Omega]0", "5"]}], "-", 
     RowBox[{"79", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["\[Omega]0", "5"]}], "+", 
     RowBox[{"64", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "3"], " ", 
      SuperscriptBox["\[Omega]0", "5"]}], "-", 
     RowBox[{"11", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox["\[Omega]0", "5"]}], "-", 
     RowBox[{"24", " ", "\[ImaginaryI]", " ", "l", " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "5"]}], "+", 
     RowBox[{"70", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "2"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "5"]}], "-", 
     RowBox[{"42", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "3"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "5"]}], "+", 
     RowBox[{"12", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "5"]}], "-", 
     RowBox[{"35", " ", "\[ImaginaryI]", " ", "l", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "5"]}], "+", 
     RowBox[{"21", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "5"]}], "-", 
     RowBox[{"16", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", "l", " ", 
      SuperscriptBox["\[Omega]0", "6"]}], "+", 
     RowBox[{"29", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["\[Omega]0", "6"]}], "-", 
     RowBox[{"10", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "3"], " ", 
      SuperscriptBox["\[Omega]0", "6"]}], "+", 
     RowBox[{"12", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", "l", " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "6"]}], "-", 
     RowBox[{"14", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "2"], " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "6"]}], "-", 
     RowBox[{"6", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "6"]}], "+", 
     RowBox[{"7", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", "l", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "6"]}], "-", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", "l", " ", 
      SuperscriptBox["\[Omega]0", "7"]}], "+", 
     RowBox[{"5", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["\[Omega]0", "7"]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "l", " ", "m", " ", 
      SuperscriptBox["\[Omega]0", "7"]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Omega]0", "7"]}], "+", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", "l", " ", 
      SuperscriptBox["\[Omega]0", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["l", "9"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["m", "7"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "m"}], "+", 
           SuperscriptBox["m", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "38"}], " ", "\[ImaginaryI]"}], "-", 
           RowBox[{"59", " ", "\[ImaginaryI]", " ", "m"}], "+", 
           RowBox[{"16", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["l", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"245", " ", 
            SuperscriptBox["m", "4"]}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"417", "+", 
              RowBox[{"280", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20"}], "+", 
              RowBox[{"160", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"505", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"53", "+", 
              RowBox[{"120", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"105", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["l", "3"], " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"77", " ", 
            SuperscriptBox["m", "4"]}], "-", 
           RowBox[{"576", " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"235", "+", 
              RowBox[{"168", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              RowBox[{"320", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"1010", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["l", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"119", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"97", "+", 
              RowBox[{"56", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "l", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m", "4"]}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"8", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"32", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"101", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"8", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "4"], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "77"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "4"]}], "+", 
           RowBox[{"192", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "25"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"14", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"20", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              RowBox[{"8", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"26", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "19"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"64", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"53", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "175"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "173"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"84", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              RowBox[{"8", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"26", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "22"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"64", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"53", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox["m", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "25"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "4"]}], "+", 
           RowBox[{"384", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "94"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"56", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"20", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              RowBox[{"8", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"26", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "62"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"192", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"159", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SuperscriptBox["l", "9"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["l", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]}], "+", 
           RowBox[{"66", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "m"}], "+", 
           RowBox[{"59", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], 
        "+", 
        RowBox[{"l", " ", 
         SuperscriptBox["m", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "5"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"15", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"280", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], "-", 
              RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"14", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"8", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"24", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"41", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "28"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"240", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"53", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "3"], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "126"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "5"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"242", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"441", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"840", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "+", 
           RowBox[{"48", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"24", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"41", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"128", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"130", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"70", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"10", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "44"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"496", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"159", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"18", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"147", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"65", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"147", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "-", 
           RowBox[{"140", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"230", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"2150", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"560", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "-", 
           RowBox[{"16", " ", "\[ImaginaryI]", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[Omega]0"}], "-", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"4", " ", "\[Omega]1"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"408", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"505", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"235", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"70", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "5"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"73", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"154", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "-", 
           RowBox[{"420", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"74", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"568", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"168", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "-", 
           RowBox[{"16", " ", "\[ImaginaryI]", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[Omega]0"}], "-", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"4", " ", "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"386", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"505", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"235", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"70", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["l", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"336", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"466", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"945", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "-", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[Omega]0"}], "-", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"41", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"4", " ", "\[Omega]1"}]}], ")"}]}], "-", 
           RowBox[{"8", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"144", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"130", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"70", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"10", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"244", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"2816", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"795", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"90", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["l", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]}], "+", 
           RowBox[{"220", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "m"}], "+", 
           RowBox[{"162", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"224", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
           RowBox[{"462", " ", "\[ImaginaryI]", " ", "m", " ", "\[Omega]0"}], 
           "-", 
           RowBox[{"53", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]}], "+", 
           RowBox[{"189", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"227", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"518", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"98", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
           RowBox[{"101", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "-", 
           RowBox[{"47", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"78", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"764", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"168", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"14", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"24", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "4"], " ", "\[Omega]1"}], "-", 
     RowBox[{"48", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "5"], " ", "\[Omega]1"}], "+", 
     RowBox[{"30", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "6"], " ", "\[Omega]1"}], "-", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "7"], " ", "\[Omega]1"}], "+", 
     RowBox[{"80", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "3"], " ", "\[Omega]0", " ", "\[Omega]1"}], "-", 
     RowBox[{"200", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "4"], " ", "\[Omega]0", " ", "\[Omega]1"}], "+", 
     RowBox[{"152", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "5"], " ", "\[Omega]0", " ", "\[Omega]1"}], "-", 
     RowBox[{"36", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "6"], " ", "\[Omega]0", " ", "\[Omega]1"}], "-", 
     RowBox[{"88", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["\[Omega]0", "2"], " ", "\[Omega]1"}], "+", 
     RowBox[{"312", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "3"], " ", 
      SuperscriptBox["\[Omega]0", "2"], " ", "\[Omega]1"}], "-", 
     RowBox[{"308", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox["\[Omega]0", "2"], " ", "\[Omega]1"}], "+", 
     RowBox[{"90", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "5"], " ", 
      SuperscriptBox["\[Omega]0", "2"], " ", "\[Omega]1"}], "-", 
     RowBox[{"32", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", "l", " ", 
      SuperscriptBox["\[Omega]0", "3"], " ", "\[Omega]1"}], "+", 
     RowBox[{"216", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["\[Omega]0", "3"], " ", "\[Omega]1"}], "-", 
     RowBox[{"312", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "3"], " ", 
      SuperscriptBox["\[Omega]0", "3"], " ", "\[Omega]1"}], "+", 
     RowBox[{"120", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox["\[Omega]0", "3"], " ", "\[Omega]1"}], "-", 
     RowBox[{"56", " ", "\[ImaginaryI]", " ", "l", " ", 
      SuperscriptBox["\[Omega]0", "4"], " ", "\[Omega]1"}], "+", 
     RowBox[{"158", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["\[Omega]0", "4"], " ", "\[Omega]1"}], "-", 
     RowBox[{"90", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["l", "3"], " ", 
      SuperscriptBox["\[Omega]0", "4"], " ", "\[Omega]1"}], "+", 
     RowBox[{"32", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", "l", " ", 
      SuperscriptBox["\[Omega]0", "5"], " ", "\[Omega]1"}], "-", 
     RowBox[{"36", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}]], " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["\[Omega]0", "5"], " ", "\[Omega]1"}], "+", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", "l", " ", 
      SuperscriptBox["\[Omega]0", "6"], " ", "\[Omega]1"}], "+", 
     RowBox[{
      SuperscriptBox["a", "7"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "20"}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["l", "9"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["l", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"18", "+", 
           RowBox[{"19", " ", "m"}], "+", 
           RowBox[{"16", " ", "\[ImaginaryI]", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "46"}], " ", "\[ImaginaryI]"}], "-", 
           RowBox[{"392", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"244", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
           RowBox[{"224", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "208"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"322", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["m", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"]}], "+", 
           SuperscriptBox["m", "4"], "-", 
           RowBox[{"56", " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"26", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"385", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "3"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "94"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"91", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "22"}], " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"108", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"401", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"56", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"8", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "-", 
           RowBox[{"3", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"346", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"319", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"12", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"l", " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "6"]}], "-", 
           RowBox[{"208", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "56"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"58", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "34"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"88", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"49", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "m", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", "\[Omega]0"}], "-", 
              RowBox[{"70", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"73", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"36", " ", "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"172", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"617", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"94", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"28", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
              "36", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"32", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"642", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"360", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"140", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"32", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
              "80", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"55", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "6"]}], "+", 
           RowBox[{"416", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "4"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "53"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"49", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"12", " ", "m", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"70", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"90", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20"}], " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"872", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"2790", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"560", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"80", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "-", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "188"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"842", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"783", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"36", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "16"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"32", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"417", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"328", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"95", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"32", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{
              "144", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"315", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "5"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1370", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"1400", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"4", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"70", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"90", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "130"}], " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"916", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"3325", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"560", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"80", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "-", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "186"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"2830", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"2655", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"120", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "+", 
           RowBox[{"4", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "16"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"32", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"481", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"328", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"95", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"32", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{
              "144", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "70"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "6"]}], "-", 
           RowBox[{"104", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "272"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"343", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "327"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"1250", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"1050", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "m", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", "\[Omega]0"}], "-", 
              RowBox[{"70", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"73", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"36", " ", "\[Omega]1"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"24", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"442", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"270", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"105", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"24", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{
              "60", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"160", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"604", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"2413", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"470", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"140", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
              "180", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", "\[ImaginaryI]"}], "-", 
           RowBox[{"630", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "4"]}], "-", 
           RowBox[{"32", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
           RowBox[{"686", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "-", 
           RowBox[{"360", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "-", 
           RowBox[{"140", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "428"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"651", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "640"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"3032", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"2730", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"32", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
           RowBox[{
           "80", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", "\[Omega]1"}], 
           "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"256", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"732", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"2861", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"470", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"140", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
              "180", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SuperscriptBox["l", "9"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]}], "+", 
           RowBox[{"52", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "m"}], "+", 
           RowBox[{"38", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "-", 
           RowBox[{"64", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "+", 
           RowBox[{"4", " ", "m", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"14", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"10", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"70", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"35", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]}], "+", 
           RowBox[{"334", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "m"}], "+", 
           RowBox[{"151", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"248", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
           RowBox[{"728", " ", "\[ImaginaryI]", " ", "m", " ", "\[Omega]0"}], 
           "-", 
           RowBox[{"149", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["l", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "56"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]}], "+", 
           RowBox[{"462", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "3"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"50", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"157", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "-", 
           RowBox[{"530", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "-", 
           RowBox[{"271", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"192", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"2342", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"1050", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"114", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
           RowBox[{"\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"88", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"36", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"273", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "4"]}], "+", 
           RowBox[{"42", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"55", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "-", 
           RowBox[{"873", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "+", 
           RowBox[{"95", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "4"]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], "-", 
              RowBox[{"9", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"73", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"15", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"78", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"818", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"1570", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"875", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"120", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "48"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"2734", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"1776", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"270", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "-", 
           RowBox[{"4", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"61", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"36", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"l", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "7"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"72", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "5"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"56", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"318", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"158", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"380", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"468", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"182", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"8", " ", "m", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"17", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"30", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "202"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"90", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"28", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"18", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "16"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"821", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"95", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"197", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"45", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"72", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"12", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"12", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"105", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "6"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"14", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"144", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"250", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"133", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"17", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"30", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"164", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"2460", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"1485", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"180", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"12", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "206"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"90", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"28", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"18", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "96"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"4282", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"570", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"512", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"135", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"648", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"32", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"29", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"27", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "7"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"162", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"301", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"72", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "5"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"224", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"1142", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"546", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"32", " ", "m", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"13", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"13", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"15", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "391"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"219", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"39", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"74", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"18", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"54", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "16"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"473", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"890", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"140", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"66", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"4", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"20", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"80", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"1894", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"1045", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"282", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"4", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "226"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"45", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "252"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "5"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"110", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"273", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "159"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"1350", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"665", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"64", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"452", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"2148", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"4400", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"560", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"408", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"320", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"161", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"73", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"13", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "13"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"74", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"18", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"380", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"4194", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"2225", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"852", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"4", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "241"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"90", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["l", "9"]}], "+", 
        RowBox[{
         SuperscriptBox["l", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "68"}], " ", "\[ImaginaryI]"}], "-", 
           RowBox[{"34", " ", "\[ImaginaryI]", " ", "m"}], "+", 
           RowBox[{"96", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["l", "7"], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"154", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"174", " ", "\[ImaginaryI]", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
           RowBox[{"168", " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"147", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "36"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "4"]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"32", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"15", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"26", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"21", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"24", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"30", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"20", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"82", " ", "\[ImaginaryI]"}], "-", 
           RowBox[{"175", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "3"]}], "+", 
           RowBox[{"260", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
           RowBox[{"1158", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "-", 
           RowBox[{"336", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "76"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"105", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"48", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"307", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"792", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"963", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"108", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"350", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"359", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"966", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"570", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"3496", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"3150", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "11"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"35", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"228", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"260", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"105", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"26", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{
              "60", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "255"}], " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"55", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"1269", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"495", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"214", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{
              "270", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "154"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "5"]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "43"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"56", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"410", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"447", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"48", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"232", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"2184", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"7710", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"2520", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"320", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2484"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"825", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "740"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"1752", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"988", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"360", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"88", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "378"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"525", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"56", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "36"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"228", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"12", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"10", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "6"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"166", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"245", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"281", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"1110", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"840", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "178"}], " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"346", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"2041", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"800", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"284", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{
              "360", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "84"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"152", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"2196", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"2420", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"945", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"204", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{
              "480", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"73", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"26", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"10", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"15", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "138"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"13", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"6", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"6", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"40", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"37", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "6"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "25"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"42", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "17"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"56", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"21", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox["\[Omega]0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"36", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"13", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"88", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "26"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"286", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"726", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"234", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"28", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
              "36", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"92", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"828", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"680", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"210", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"32", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
              "80", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "133"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"52", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"14", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"10", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"30", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "146"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"13", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"52", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"15", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "18"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"80", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"6", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"19", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"74", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "21"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "7"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "80"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"84", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Omega]0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"18", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"16", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "181"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"780", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"675", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"36", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "78"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"1084", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"2510", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"840", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"80", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", "m", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "296"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"136", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"11", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"19", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"80", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"120", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "475"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"620", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"84", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "-", 
              RowBox[{"6", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"37", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"18", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"20", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "28"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"520", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"190", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"84", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"290", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"74", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "367"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"90", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["l", "9"]}], "+", 
        RowBox[{
         SuperscriptBox["l", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"5", " ", "\[ImaginaryI]", " ", "m"}], "+", 
           RowBox[{"16", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           RowBox[{"7", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"26", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
           RowBox[{"28", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "19"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"7", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Omega]0", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "28"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"54", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"34", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"7", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"10", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"89", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"56", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"8", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"103", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"132", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"36", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}]}],
           ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["l", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "29"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"42", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "82"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"312", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"210", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"17", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"29", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"80", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"35", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"10", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
              "20", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "59"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"187", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"77", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"25", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"74", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{
              "90", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"l", " ", 
         SuperscriptBox["\[Omega]0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"42", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"73", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"40", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "72"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"200", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"165", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"42", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "17"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"18", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"52", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"44", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{"39", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"8", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", "\[Omega]1"}], "-", 
              RowBox[{"8", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", "\[Omega]0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"60", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"276", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"320", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"105", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"45", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"118", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"90", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"21", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"40", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"31", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"8", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"30", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"92", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"44", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "16"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"81", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"154", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"160", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"24", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"25", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"31", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"36", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "14"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"62", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"68", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"21", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"84", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"155", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"70", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{"\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"97", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"98", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"28", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "26"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"80", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"6", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"22", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"15", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"47", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"45", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"6", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"36", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"45", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"76", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "38"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"150", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"105", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "36"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"368", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"650", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"280", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "110"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"165", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"56", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "26"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"84", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"12", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"23", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"40", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"60", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"65", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "412"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"600", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"23", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"263", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"180", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SuperscriptBox["l", "9"]}], "+", 
        RowBox[{
         SuperscriptBox["l", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "22"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]}], "+", 
           RowBox[{"24", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "m"}], "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Omega]0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "m", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "7"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"9", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"6", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "36"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"96", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"80", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"21", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"74", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"41", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"84", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"88", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
           RowBox[{"23", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "-", 
           RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["l", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "96"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]}], "+", 
           RowBox[{"42", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "44"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"49", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"44", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "-", 
           RowBox[{"61", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"56", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"562", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"462", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"118", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
           RowBox[{"2", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"167", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"54", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "21"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"76", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"105", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"5", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "-", 
           RowBox[{"75", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "4"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"22", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"26", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"234", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"690", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"385", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"68", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"45", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"75", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"22", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"114", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"45", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"436", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"448", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "72"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"290", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"210", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "16"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"150", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"255", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"105", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"746", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"325", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "22"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"540", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"264", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"24", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"37", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"656", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"675", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"210", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"6", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"40", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "204"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"864", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"160", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"67", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"77", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"35", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"84", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "4"]}], "+", 
           RowBox[{"30", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "5"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"172", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"640", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"420", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"47", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"76", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"72", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
           RowBox[{"16", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"34", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["\[Omega]0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"442", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"240", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"180", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"262", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"434", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"415", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"292", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"360", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"267", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"490", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"175", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"38", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"23", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"80", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"l", " ", "\[Omega]0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "72"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"164", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"110", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"21", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"60", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"264", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"310", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"105", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "7"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "14"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"8", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"32", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"57", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"9", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"6", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"56", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"45", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"40", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"76", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "m", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"66", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"38", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"9", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"10", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"30", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"88", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"75", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"35", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["m", "3"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"72", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"74", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"21", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "m", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "314"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"271", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"63", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "-", 
              RowBox[{"84", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"80", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"38", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"160", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "160"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"314", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"176", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"26", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"9", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"4", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"37", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"98", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"420", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"135", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"300", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"72", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"12", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"46", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "262"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"360", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "10"}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["l", "9"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["l", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "m", "-", 
           RowBox[{"16", " ", "\[ImaginaryI]", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "-", 
           RowBox[{"56", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"110", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
           RowBox[{"112", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"44", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"35", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "18"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"32", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"15", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "-", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              SuperscriptBox["\[Omega]0", "2"]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"90", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"34", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"84", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"100", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"35", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "64"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"35", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "3"]}], "-", 
           RowBox[{"128", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
           RowBox[{"742", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{"336", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"368", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"588", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "-", 
           RowBox[{"48", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"326", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"6", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"327", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"108", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "70"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "86"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"266", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "158"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"868", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"735", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"88", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"267", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"500", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"210", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"56", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
              "120", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"412", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"676", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"533", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"570", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"436", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
              "540", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m", "4"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"50", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"174", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"160", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"35", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"76", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"145", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"70", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "246"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"47", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"109", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"30", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "26"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"88", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"12", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"38", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"148", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "-", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"12", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "250"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"144", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"35", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "-", 
              RowBox[{"10", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"6", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"20", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"8", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"88", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"31", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"39", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "68"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"280", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"210", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"59", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"95", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"35", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "413"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"440", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"105", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "39"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"114", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"18", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"69", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"120", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"70", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"63", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"8", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"4", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"45", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"44", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1228"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"485", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "92"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"584", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"854", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"360", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"24", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"7", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"214", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"23", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"41", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"102", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"320", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"45", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"24", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"45", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "9"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"14", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "94"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"340", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"210", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"13", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"657", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"840", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"315", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"54", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
              "120", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"50", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"156", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"793", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"400", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"144", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
              "180", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
               "\[Omega]1"}]}], ")"}]}], "+", 
           RowBox[{"\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "285"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"202", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"56", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"27", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"80", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"80", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"6", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"42", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "129"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"31", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "-", 
              RowBox[{"10", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "62"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"264", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"24", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"56", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"75", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"35", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["m", "5"]}], "-", 
           RowBox[{"70", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"680", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"1895", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"840", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"80", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "-", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"650", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"745", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"120", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"174", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"255", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"56", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"31", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"120", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"12", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"62", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"80", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"556", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"255", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"8", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"64", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"111", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"10", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"31", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"347", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"360", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SuperscriptBox["l", "9"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]}], "+", 
           RowBox[{"38", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "m"}], "+", 
           RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "5"]}], "+", 
           RowBox[{"4", " ", "m", " ", 
            SuperscriptBox["\[Omega]0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "7"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"9", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "3"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"14", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"10", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "36"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"160", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"80", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"21", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"70", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"35", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["l", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "75"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]}], "+", 
           RowBox[{"242", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "m"}], "+", 
           RowBox[{"41", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
           RowBox[{"532", " ", "\[ImaginaryI]", " ", "m", " ", "\[Omega]0"}], 
           "-", 
           RowBox[{"129", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "+", 
           RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["l", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"44", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]}], "-", 
           RowBox[{"98", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"338", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"595", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"656", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "-", 
           RowBox[{"180", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"110", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"297", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"396", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"90", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"88", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"592", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"1660", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"945", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"120", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"64", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"270", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "-", 
           RowBox[{"240", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
           RowBox[{"40", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"11", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"238", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"147", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "-", 
           RowBox[{"369", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "2"]}], "-", 
           RowBox[{"249", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "3"]}], "-", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "62"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"849", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"567", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"58", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "-", 
           RowBox[{"3", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"89", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"36", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "32"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"135", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"105", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"88", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"130", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"35", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Omega]0", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"4", " ", "m", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "42"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"16", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"22", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"22", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "194"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"11", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "-", 
              RowBox[{"24", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"22", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"92", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"45", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"80", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{"152", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"838", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"200", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"536", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"90", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"40", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"4", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "23"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"36", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"448", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"290", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"77", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"74", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"80", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"26", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"72", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"35", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "6"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"17", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"21", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"518", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"985", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"490", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"141", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"1230", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"900", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"90", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"190", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"11", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"24", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"33", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"236", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"90", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"80", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"45", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"38", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1368"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"1130", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"357", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"10", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"72", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"6", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"31", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"76", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "84"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"1475", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"430", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"187", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"270", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"360", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"6", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"97", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"146", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["m", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"21", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"112", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"390", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"210", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"13", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "14"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"78", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"44", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "m", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "218"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"222", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"28", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "60"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"246", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"40", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}], "-", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"21", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"80", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"982", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"1430", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"385", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"68", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"2", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "67"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"80", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"553", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"135", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "5"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"49", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"149", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
                ")"}]}], "+", 
              RowBox[{"72", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "109"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"45", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}], "-", 
              RowBox[{"6", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"31", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"82", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"1439", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"785", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"142", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "697"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"180", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"70", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["m", "5"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"25", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"56", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"470", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["\[Omega]0", "4"]}], "+", 
           RowBox[{"93", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "5"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"508", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"3020", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"1960", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"45", " ", "\[ImaginaryI]", " ", "\[Omega]1"}]}], 
             ")"}]}], "+", 
           RowBox[{"72", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Omega]0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "-", 
           RowBox[{"4", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"49", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"122", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "56"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"1128", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"2350", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"595", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"216", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "-", 
              RowBox[{"4", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"57", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"80", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"484", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"2528", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"1665", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "-", 
              RowBox[{"864", " ", "\[ImaginaryI]", " ", "\[Omega]1"}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"334", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"720", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]1"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["a", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "40"}], " ", 
            SuperscriptBox["l", "3"], " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", "m"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "l", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"6", " ", "m"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"7", " ", "m"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"2", " ", "m"}], "+", 
              SuperscriptBox["m", "2"]}], ")"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["l", "4"], " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"6", " ", "m"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"40", "+", 
              RowBox[{"30", " ", "m"}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["m", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["l", "7"]}], "+", 
           RowBox[{
            SuperscriptBox["l", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "m"}], "+", 
              RowBox[{"21", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "2"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], "+", 
              RowBox[{"\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], "+", 
              RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"l", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "2"]}], "+", 
              RowBox[{"7", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "3"]}], "+", 
              RowBox[{"20", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "3"], " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"40", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "2"]}], "+", 
              RowBox[{"35", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "3"]}], "+", 
              RowBox[{"40", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"\[Omega]0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["l", "6"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"6", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"76", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"45", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Omega]0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"16", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "-", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "40"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"156", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"156", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"45", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"44", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"108", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"79", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"18", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"50", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"77", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"30", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["l", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"9", " ", "m"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "l", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}], " ", 
               "\[Omega]0"}], "+", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"10", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], 
                ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"3", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "13"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}], " ", 
               "\[Omega]0"}], "-", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "11"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "21"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"10", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "130"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m", "2"]}], "-", 
              RowBox[{"185", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m", "3"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}], " ", "\[Omega]0"}], "+", 
              RowBox[{"6", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "22"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"20", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m", "3"]}], "-", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m", "4"]}], "+", 
              RowBox[{"4", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}], " ", "\[Omega]0"}], "-", 
              RowBox[{"32", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "20"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"24", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "110"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m", "3"]}], "-", 
              RowBox[{"87", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m", "4"]}], "+", 
              RowBox[{"24", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}], " ", "\[Omega]0"}], "-", 
              RowBox[{"96", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "58"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"60", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"15", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["l", "7"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"22", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "m"}], "+", 
              RowBox[{"51", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "2"]}], "+", 
              RowBox[{"28", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
              RowBox[{"3", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"20", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"19", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"4", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"112", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", "m", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"10", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"14", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"15", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["m", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"112", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"24", " ", "m", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"10", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"60", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "3"]}], "+", 
              RowBox[{"65", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "4"]}], "+", 
              RowBox[{"40", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "m", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"4", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"12", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"104", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"288", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
                 RowBox[{"30", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"2", " ", "l", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "4"]}], "+", 
              RowBox[{"9", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "5"]}], "+", 
              RowBox[{"112", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"12", " ", "m", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"12", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"44", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"148", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
                 RowBox[{"15", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["l", "7"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{"32", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[Omega]0", "5"]}], "+", 
           RowBox[{"8", " ", "m", " ", 
            SuperscriptBox["\[Omega]0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "11"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"13", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "3"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "-", 
              RowBox[{"8", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"10", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "+", 
              RowBox[{"16", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "m"}], "+", 
              RowBox[{"78", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "2"]}], "+", 
              RowBox[{"25", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"6", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"9", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"44", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"56", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"15", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "-", 
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"244", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"210", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "40"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"88", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"85", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"10", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"124", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"135", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"4", " ", "m", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "35"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"108", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"130", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"26", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
                 RowBox[{"9", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"30", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"16", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "+", 
                 RowBox[{"35", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"13", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
                 RowBox[{"11", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"60", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"181", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
                 RowBox[{"90", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "-", 
              RowBox[{"8", " ", "m", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "20"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"68", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"25", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "26"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"120", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"240", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "-", 
                 RowBox[{"75", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "3"]}], "+", 
              RowBox[{"30", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"98", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"225", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
                 RowBox[{"30", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"35", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "30"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"96", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"176", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "-", 
                 RowBox[{"25", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["l", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"17", " ", "m"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "10"}], " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"181", " ", "\[ImaginaryI]", " ", "m"}], "-", 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"96", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "m", " ", "\[Omega]0"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"80", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m", "2"]}], "+", 
              RowBox[{"160", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m", "3"]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"162", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"224", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
                 RowBox[{"15", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"55", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"50", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m", "4"]}], "+", 
              RowBox[{"45", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m", "5"]}], "+", 
              RowBox[{"300", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"20", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"28", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
                 RowBox[{"25", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "124"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"232", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"75", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", "m", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"76", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
                 RowBox[{"48", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "-", 
                 RowBox[{"25", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"104", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "20"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"28", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"25", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "14"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"48", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"27", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"48", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "+", 
                 RowBox[{"25", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"104", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "4"]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["m", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "61"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"72", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"32", " ", "m", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"7", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"10", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"16", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "+", 
                 RowBox[{"10", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "29"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"20", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"8", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"27", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"10", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], "+", 
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
                 RowBox[{"27", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "+", 
                 RowBox[{"10", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SuperscriptBox["l", "7"]}], "+", 
           RowBox[{
            SuperscriptBox["l", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "\[Omega]0"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "m"}], "+", 
              RowBox[{"9", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["m", "2"]}], "-", 
              RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
              RowBox[{"15", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", 
               SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["a", "2"]}]], "+", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"64", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"45", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "32"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"80", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"55", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"26", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
                 RowBox[{"11", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
                 RowBox[{"84", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "-", 
                 RowBox[{"27", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "17"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"81", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"70", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"14", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "+", 
                 RowBox[{"15", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"120", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"460", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
                 RowBox[{"304", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "-", 
                 RowBox[{"93", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"34", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"57", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"4", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"25", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "24"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"130", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"205", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "-", 
                 RowBox[{"55", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"2", " ", "l", " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "m", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"10", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"26", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
                 RowBox[{"15", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"10", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"24", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"91", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "-", 
                 RowBox[{"45", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"66", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"116", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
                 RowBox[{"84", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "+", 
                 RowBox[{"11", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["l", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", "m"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"13", " ", "\[ImaginaryI]", " ", "m"}], "-", 
              RowBox[{"20", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"52", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"70", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"45", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["\[Omega]0", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"16", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "32"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"82", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"64", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "+", 
                 RowBox[{"15", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"38", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"102", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
                 RowBox[{"55", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"168", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
                 RowBox[{"320", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "-", 
                 RowBox[{"135", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"l", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"36", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"65", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
                 RowBox[{"26", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "48"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"216", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"239", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "-", 
                 RowBox[{"72", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"19", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"15", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
                 RowBox[{"83", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "+", 
                 RowBox[{"60", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            SuperscriptBox["l", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"23", " ", "m"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"32", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"86", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"48", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"10", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m", "2"]}], "-", 
              RowBox[{"45", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["m", "3"]}], "-", 
              RowBox[{"84", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
              RowBox[{"160", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["\[Omega]0", "2"]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "88"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"96", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
                 RowBox[{"60", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"15", " ", "\[ImaginaryI]", " ", "\[Omega]0"}]}], 
                ")"}], " ", "\[Omega]0"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "16"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"40", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"15", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "78"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"160", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"105", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "80"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"528", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"624", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "+", 
                 RowBox[{"285", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"63", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"60", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}]}], 
                ")"}]}], "+", 
              RowBox[{"4", " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"42", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
                 RowBox[{"25", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"183", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "-", 
                 RowBox[{"100", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"60", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"49", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"22", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"59", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
                 RowBox[{"14", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "10"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "-", 
                 RowBox[{"51", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"50", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["\[Omega]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "52"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"128", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"133", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "-", 
                 RowBox[{"24", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"\[Omega]0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Omega]0", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"], " ", "\[Omega]0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "22"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"56", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", "\[Omega]0"}], "+", 
                 RowBox[{"35", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]]}], "+", 
                 RowBox[{"20", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
                 RowBox[{"16", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "+", 
                 RowBox[{"15", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "3"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"88", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "2"]}], "+", 
                 RowBox[{"204", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "3"]}], "-", 
                 RowBox[{"88", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["a", "2"]}]], " ", 
                  SuperscriptBox["\[Omega]0", "4"]}], "-", 
                 RowBox[{"22", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["\[Omega]0", "5"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SuperscriptBox["a", "2"]}], "]"}]}]}], ")"}]}], "\[Equal]", 
  "0"}]], "Input",
 CellChangeTimes->{{3.6073885672936153`*^9, 3.6073885704448156`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{806, 633},
WindowMargins->{{239, Automatic}, {Automatic, 1}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 173, 3, 127, "Section"],
Cell[743, 27, 435, 15, 39, "Text"],
Cell[1181, 44, 236, 5, 46, "Input"],
Cell[1420, 51, 1013, 24, 153, "Text"],
Cell[CellGroupData[{
Cell[2458, 79, 421, 11, 47, "Subsection"],
Cell[2882, 92, 2998, 90, 141, "Input"],
Cell[5883, 184, 137, 2, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6057, 191, 394, 9, 47, "Subsection"],
Cell[6454, 202, 356532, 8855, 18993, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

